A Concise Guide on the Integration of Battery Electric Buses into Urban Bus Networks

With the increasing market penetration of battery-electric buses into urban bus networks, practitioners face many novel planning problems. As a result, the interest in optimization-based decision-making for these planning problems increases but practitioners' requirements on planning solutions and current academic approaches often diverge. Against this background, this survey aims to provide a concise guide on optimization-based planning approaches for integrating battery-electric buses into urban bus networks for both practitioners and academics. First, we derive practitioners' requirements for integrating battery-electric buses from state-of-the-art specifications, project reports, and expert knowledge. Second, we analyze whether existing optimization-based planning models fulfill these practitioners' requirements. Based on this analysis, we carve out the existing gap between practice and research and discuss how to address these in future research.

==> figures/figCase_Method_Pub.py <==
import csv
import numpy as np

case = {}
method = {}
count = {}
pubs = {}
classes = ['EB-FTP','EB-CLP','EB-CLSAP','EB-SAP','EB-VSP']

for i in classes:
	case[i] = 0
	method[i] = 0
	count[i] = 0
	
for i in range(2013,2022):
	pubs[str(i)] = 0	

locations = {}

with open('../data/data_meta.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	for row in reader:
		case[row[10]] += int(row[8])
		method[row[10]] += int(row[9])
		count[row[10]] += 1
		pubs[row[1]] += 1
		locations[row[0]] = row[4]

with open('figLocations/tabLocations.tex','w') as f:
	for i in ['depot', 'terminals', 'stops', 'stations', 'swapping']:
		f.write(i)
		f.write('&')
		temp = []
		for j in locations:
			if i == locations[j]:
				temp.append(j)
		it = 0
		temp = sorted(temp)
		for j in temp:
			f.write('\\citealt{'+j+'}')
			it += 1
			if it % 3 == 0:
				f.write('\\\\')
				f.write('&')
				f.write('\n')
			if it % 3 != 0 and it != len(temp):
				f.write(', ')
		f.write('\\\\')
		f.write('\n')

with open('figCase/figCase.csv','w') as f:
	f.write('class')
	f.write(';')
	f.write('without')
	f.write(';')
	f.write('with')
	f.write('\n')
	for it in range(5):
		f.write(str(it+1))
		f.write(';')
		f.write(str(count[classes[it]]-case[classes[it]]))
		f.write(';')
		f.write(str(case[classes[it]]))
		f.write('\n')


with open('figMethod/figMethod.csv','w') as f:
	f.write('class')
	f.write(';')
	f.write('without')
	f.write(';')
	f.write('with')
	f.write('\n')
	for it in range(5):
		f.write(str(it+1))
		f.write(';')
		f.write(str(count[classes[it]]-method[classes[it]]))
		f.write(';')
		f.write(str(method[classes[it]]))
		f.write('\n')

with open('figPub/figPubA.csv','w') as f:
	f.write('year')
	f.write(';')
	f.write('num')
	f.write('\n')
	for it in range(2013,2021):
		f.write(str(it))
		f.write(';')
		f.write(str(pubs[str(it)]))
		f.write('\n')

with open('figPub/figPubB.csv','w') as f:
	f.write('year')
	f.write(';')
	f.write('avg')
	f.write('\n')
	for it in range(2015,2021):
		f.write(str(it))
		f.write(';')
		if it != 2020:
			f.write(str((pubs[str(it-2)]+pubs[str(it-1)]+pubs[str(it)])/3.0))
		else:
			f.write(str((pubs[str(it-2)]+pubs[str(it-1)]+4*pubs[str(it)])/3.0))
		f.write('\n')


==> figures/figFTP_CLP_CLSAP_SAP_VSP.py <==
import csv
import numpy as np

data = {}
classes = ['EB-FTP','EB-CLP','EB-CLSAP','EB-SAP','EB-VSP']
check = {}
class_ = {}
keys = []

for i in classes:
	data[i] = {}
	for it in range(1,25):
		data[i][it] = 0

location = {}
with open('../data/data_meta.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	for row in reader:
		location[row[0]] = row[4]

with open('../data/data_req.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	next(f)
	for row in reader:
		it = 0
		check[row[0]] = {}
		class_[row[0]] = row[25]
		keys.append(row[0])
		for i in row:
			if it != 0 and it != 25:
				if int(i) == 1:
					data[row[25]][it] += 1
					check[row[0]][it] = 1
				else:
					check[row[0]][it] = 0
			it += 1

keys = sorted(keys)

for i in classes:
	with open('fig'+str(i[3:])+'/fig_'+str(i[3:])+'.csv','w') as f:
		f.write('req')
		f.write(';')
		f.write('num')
		f.write('\n')
		for it in range(1,25):
			#print data[i][it]
			f.write(str(it))
			f.write(';')
			f.write(str(data[i][it]))
			f.write('\n')
			
for i in classes:
	with open('fig'+str(i[3:])+'/tab_'+str(i[3:])+'.tex','w') as f:
		for j in keys:
			it = 0
			if class_[j] == i:
				f.write('\\citealt{'+str(j)+'} ')
				f.write('&')
				f.write(location[j])
				f.write('&')
				for k in check[j]:
					it += 1
					print it
					if check[j][k] == 1:
						f.write('\\c')
					else:
						f.write(' ')
					if it != 24:
						f.write('&')
					else:
						f.write('\\\\')
						f.write('\n')
			
		


==> figures/figSpider/figSpider.py <==
import csv
import numpy as np
from scipy.stats import linregress

data = {}
for i in ['EB-FTP','EB-CLP','EB-CLSAP','EB-SAP','EB-VSP']:
	data[i] = {}
	for j in ['T','F','I','E','C','S','D']:
		data[i][j] = []

with open('../../data/data_req.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	next(f)
	for row in reader:
		data[row[25]]['T'].append(sum(int(row[i]) for i in range(1,7)))
		data[row[25]]['F'].append(sum(int(row[i]) for i in range(7,12)))
		data[row[25]]['I'].append(sum(int(row[i]) for i in range(12,16)))
		data[row[25]]['E'].append(sum(int(row[i]) for i in range(16,19)))
		data[row[25]]['C'].append(sum(int(row[i]) for i in range(19,21)))
		data[row[25]]['S'].append(sum(int(row[i]) for i in range(21,23)))
		data[row[25]]['D'].append(sum(int(row[i]) for i in range(23,25)))	

print data


with open('figSpider.dat','w') as f:
	column1 = [
		'{costs (T)}',
		'{bus fleet\\\management (F)}',
		'{charging infrastructure (I)}',
		'{energy consumption (E)}',
		'{charging procedures (C)}',
		'{operational decisions (S)}',
		'{deadheading and detours (D)}',
	]
	criteria = {
		'T':6,
		'F':5,
		'I':4,
		'E':3,
		'C':2,
		'S':2,
		'D':2,
	}
	classes = ['EB-FTP','EB-CLP','EB-CLSAP','EB-SAP','EB-VSP']
	for it in range (0,6):
		f.write('column'+str(it))
		f.write(' ')
	f.write('\n')
	it = 0
	for j in ['T','F','I','E','C','S','D']:
		f.write(str(column1[it]))
		f.write(' ')
		for i in classes:
			f.write(str(10*float(sum(data[i][j]))/len(data[i][j])/criteria[j]))
			f.write(' ')
		f.write('\n')
		it += 1


==> figures/figYears_BoxPlot_Locations_Obj.py <==
import csv
import numpy as np
from scipy.stats import linregress

coverage = {}
year = {}
classes = {}

objective = {}
objective['s'] = {}
objective['o'] = {}
for i in range(1,7):
	objective['s'][i] = 0
	objective['o'][i] = 0	

with open('../data/data_req.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	next(f)
	for row in reader:
		it = 0
		year[row[0]] = int(row[0][:-1][-4:])
		classes[row[0]] = row[25]
		for i in row:
			if it != 0 and it != 25:
				if row[0] in coverage:
					coverage[row[0]] += int(i)
				else:
					coverage[row[0]] = int(i)
				if it < 7 and int(i) == 1:
					if row[25] in ['EB-FTP','EB-CLP','EB-CLSAP']:
						objective['s'][it] += 1
					else:
						objective['o'][it] += 1
			it += 1

covList = []
yearList = []

for i in coverage:
	coverage[i] = round(coverage[i]/24.0,2)
	covList.append(coverage[i])
	yearList.append(year[i])

with open('figYears/figYearsData.csv','w') as f:
	f.write('year')
	f.write(';')
	f.write('coverage')
	f.write('\n')
	for i in coverage:
		f.write(str(year[i]))
		f.write(';')
		f.write(str(coverage[i]))
		f.write('\n')

b, a, r, p, std = linregress(yearList,covList)		

with open('figYears/figYearsRegression.csv','w') as f:
	f.write('a')
	f.write(';')
	f.write('b')
	f.write('\n')
	f.write(str(a))
	f.write(';')
	f.write(str(b))
	f.write('\n')

data = {}
for i in coverage:
	if classes[i] not in data:
		data[classes[i]] = [coverage[i]]
	else:
		data[classes[i]].append(coverage[i])

boxPlot = {}
for i in ['EB-FTP','EB-CLP','EB-CLSAP','EB-SAP','EB-VSP']:
	boxPlot[i] = [np.percentile(data[i],25)]
	for j in [50,75,0,100]:
		boxPlot[i].append(np.percentile(data[i],j))

with open('figBoxPlot/figBoxPlot.csv','w') as f:
	for i in data:
		for j in boxPlot[i]:
			f.write(str(j))
			f.write(';')
		f.write('\n')

locationStrategic = {}
locationOperational = {}
count = {}
count['s'] = 0
count['o'] = 0
with open('../data/data_meta.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	for row in reader:
		if classes[row[0]] in ['EB-FTP','EB-CLP','EB-CLSAP']:
			count['s'] += 1
			if row[4] not in locationStrategic:
				locationStrategic[row[4]] = [coverage[row[0]]]
			else:
				locationStrategic[row[4]].append(coverage[row[0]])
		else:
			count['o'] += 1
			if row[4] not in locationOperational:
				locationOperational[row[4]] = [coverage[row[0]]]
			else:
				locationOperational[row[4]].append(coverage[row[0]])

with open('figLocations/figLocations.csv','w') as f:
	f.write('class')
	f.write(';')
	f.write('avg')
	f.write(';')
	f.write('max')
	f.write('\n')
	it = 1
	for i in ['depot', 'terminals', 'stops', 'stations', 'swapping']:
		f.write(str(it))
		f.write(';')
		f.write(str(sum(locationStrategic[i])/len(locationStrategic[i])))
		f.write(';')
		f.write(str(max(locationStrategic[i])))
		f.write('\n')
		it += 1
	for i in ['depot', 'terminals', 'stations', 'swapping']:
		f.write(str(it))
		f.write(';')
		f.write(str(sum(locationOperational[i])/len(locationOperational[i])))
		f.write(';')
		f.write(str(max(locationOperational[i])))
		f.write('\n')	
		it += 1

with open('figObj/figObj.csv','w') as f:
	f.write('obj')
	f.write(';')
	f.write('strategic')
	f.write(';')	
	f.write('operational')
	f.write('\n')	
	for i in objective['s']:
		f.write(str(i))
		f.write(';')
		f.write(str(float(objective['s'][i])/count['s']))
		print float(objective['s'][i])/count['s']
		f.write(';')
		f.write(str(float(objective['o'][i])/count['o']))
		print float(objective['o'][i])/count['o']
		f.write('\n')


==> table/table.py <==
import csv
import numpy as np

sep = 18

labels = [
	'T1','T2','T3','T4','T5','T6',
	'F1','F2','F3','F4','F5',
	'I1','I2','I3','I4',
	'E1','E2','E3',
	'C1','C2',
	'S1','S2',
	'D1','D2',
]

data = {}
with open('../data/data_req.csv') as f:
	reader = csv.reader(f,delimiter=';')
	next(f)
	next(f)
	for row in reader:
		data[row[0]] = {}
		it = 0
		for i in row:
			if it != 0 and it != 25:
				data[row[0]][it] = int(i)
			it += 1

publications = {}
for it in range(1,25):
	publications[it] = []
	for i in data:
		if data[i][it] == 1:
			publications[it].append(i)

with open('table_1.tex','w') as f:
	req = 1
	for i in publications:
		if i <= sep:
			f.write(labels[i-1])
			f.write('&')
			it = 0
			for j in publications[i]:
				it += 1
				f.write('\citealt{'+str(j)+'}')
				if it != len(publications[i]):
					f.write(', ')
			f.write('\\\\')
			f.write('\n')
			req += 1

with open('table_2.tex','w') as f:
	req = sep+1
	for i in publications:
		if i > sep:
			f.write(labels[i-1])
			f.write('&')
			it = 0
			for j in publications[i]:
				it += 1
				f.write('\citealt{'+str(j)+'}')
				if it != len(publications[i]):
					f.write(', ')
			f.write('\\\\')
			f.write('\n')
			req += 1

